Evolving pulsation of the slowly rotating magnetic beta Cep star xi 1 CMa

We report BRITE-Constellation photometry of the beta Cep pulsator xi 1 CMa. Analysis of these data reveals a single pulsation period of 0.2095781(3) d, along with its first and second harmonics. We find no evidence for any other frequencies, limiting the value of this star as a target for magneto-asteroseismology. We em- ploy the 17-year database of RV measurements of xi 1 CMa to evaluate evidence for the reported change in pulsation period, and interpret this period change in terms of stellar evolution. We measure a rate-of-change of the period equal to 0.009(1) s/yr, consistent with that reported in the literature.

==> make-ptapap-doc.sh <==
#! /bin/sh
pdflatex ptapapdoc
bibtex ptapapdoc
pdflatex ptapapdoc
pdflatex ptapapdoc


